A finite-strain model for incomplete damage in elastoplastic materials

We address a three-dimensional model capable of describing coupled damage and plastic effects in solids at finite strains. Formulated within the variational setting of {\it generalized standard materials}, the constitutive model results from the balance of conservative and dissipative forces. Material response is rate-independent and associative and damage evolution is unidirectional. We assess the model features and performance on both uniaxial and non-proportional biaxial tests. The constitutive model is then complemented with the quasistatic equilibrium system and initial and boundary conditions. We produce numerical simulations with the help of the powerful multiphysics finite element software NETGEN/NGSolve. We show the flexibility of the implementation and run simulations for various 2D and 3D settings under different choices of boundary conditions and possibly in presence of pre-damaged regions.

==> data/geom2d.py <==
import netgen.geom2d as geom

sg = geom.SplineGeometry()
pnts = [ (0,0,maxh), (L,0,maxh), (L,B,maxh), (0,B,maxh/6), (mx,my-R,maxh/15), (mx+R,my-R,maxh), (mx+R,my,maxh), (mx+R,my+R,maxh), (mx,my+R,maxh/20), (mx-R,my+R,maxh), (mx-R,my,maxh), (mx-R,my-R,maxh) ]
pind = [ sg.AppendPoint(*pnt) for pnt in pnts ]

# Outer rectangle   
sg.Append(['line',pind[0],pind[1]],leftdomain=1,rightdomain=0,bc="bottom")
sg.Append(['line',pind[1],pind[2]],leftdomain=1,rightdomain=0,bc="right")
sg.Append(['line',pind[2],pind[3]],leftdomain=1,rightdomain=0,bc="top")
sg.Append(['line',pind[3],pind[0]],leftdomain=1,rightdomain=0,bc="left")
# Inner circle
sg.Append(['spline3',pind[4 ],pind[5 ],pind[6 ]],leftdomain=0,rightdomain=1,bc="circ")
sg.Append(['spline3',pind[6 ],pind[7 ],pind[8 ]],leftdomain=0,rightdomain=1,bc="circ")
sg.Append(['spline3',pind[8 ],pind[9 ],pind[10]],leftdomain=0,rightdomain=1,bc="circ")
sg.Append(['spline3',pind[10],pind[11],pind[4 ]],leftdomain=0,rightdomain=1,bc="circ")

mesh = Mesh( sg.GenerateMesh(maxh=maxh) )
# Curved elements for circle
mesh.Curve(order)


alpha2 = 3*pi/2-pi/8
alpha3 = 3*pi/2+pi/8
p2 = (R*cos(alpha2)+mx,R*sin(alpha2)+my)
p3 = (R*cos(alpha3)+mx,R*sin(alpha3)+my)
s = -(cos(alpha2)+1)/sin(alpha2)
pm1 = (R*(cos(alpha2)+s*sin(alpha2))+mx,R*(sin(alpha2)-s*cos(alpha2))+my)
pm2 = (-R*(cos(alpha2)+s*sin(alpha2))+mx,R*(sin(alpha2)-s*cos(alpha2))+my)
s = 1/(sin(alpha3)/tan(alpha2)-cos(alpha3))*(sin(alpha2)-sin(alpha3)-(cos(alpha3)-cos(alpha2))/tan(alpha2))
pm3 = (R*(cos(alpha3)+s*sin(alpha3))+mx,R*(sin(alpha3)-s*cos(alpha3))+my)

sg = geom.SplineGeometry()
pnts = [ (0,0),(p2[0],0),(p3[0],0),(L,0),(L,W),(0,W),(p3[0],p3[1]),(pm2[0],pm2[1]),(mx+R,my),(mx+R,my+R),(mx,my+R),(mx-R,my+R),(mx-R,my),(pm1[0],pm1[1]),(p2[0],p2[1]), (pm3[0],pm3[1]) ]
pind = [ sg.AppendPoint(*pnt) for pnt in pnts ]

# Outer rectangle   
sg.Append(['line',pind[0],pind[1]],leftdomain=1,rightdomain=0,bc="bottom")
sg.Append(['line',pind[1],pind[2]],leftdomain=2,rightdomain=0,bc="bottom")
sg.Append(['line',pind[2],pind[3]],leftdomain=1,rightdomain=0,bc="bottom")
sg.Append(['line',pind[3],pind[4]],leftdomain=1,rightdomain=0,bc="right")
sg.Append(['line',pind[4],pind[5]],leftdomain=1,rightdomain=0,bc="top")
sg.Append(['line',pind[5],pind[0]],leftdomain=1,rightdomain=0,bc="left")
# Inner circle
sg.Append(['spline3',pind[6 ],pind[7 ],pind[8 ]],leftdomain=0,rightdomain=1,bc="circ")
sg.Append(['spline3',pind[8 ],pind[9 ],pind[10]],leftdomain=0,rightdomain=1,bc="circ")
sg.Append(['spline3',pind[10],pind[11],pind[12]],leftdomain=0,rightdomain=1,bc="circ")
sg.Append(['spline3',pind[12],pind[13],pind[14]],leftdomain=0,rightdomain=1,bc="circ")
# Damage zone   
sg.Append(['spline3',pind[14],pind[15],pind[6]],leftdomain=0,rightdomain=2,bc="int")
sg.Append(['line',pind[2],pind[6]],leftdomain=2,rightdomain=1,bc="int")
sg.Append(['line',pind[14],pind[1]],leftdomain=2,rightdomain=1,bc="int")

sg.SetMaterial(1, "non_damage")
sg.SetMaterial(2, "damage")


==> data/geom3d.py <==
from netgen.csg import *

geo   = CSGeometry()
left  = Plane(Pnt(0,0,0), Vec(-1,0,0)).bc("left")
right = Plane(Pnt(L,B,W), Vec( 1,0,0)).bc("right")
front = Plane(Pnt(0,0,0), Vec(0,-1,0)).bc("front")
back  = Plane(Pnt(L,B,W), Vec(0, 1,0)).bc("back")
bot   = Plane(Pnt(0,0,0), Vec(0,0,-1)).bc("bot")
top   = Plane(Pnt(L,B,W), Vec(0,0, 1)).bc("top")
hole  = Cylinder(Pnt(mx, my, 0), Pnt(mx, my, 1), R).bc("cyl")

cube = left*right*front*back*top*bot
geo.Add(cube-hole)

mesh = Mesh( geo.GenerateMesh(maxh=maxh) )
mesh.Curve(order)


==> data/newton.py <==
r = gfu.vec.CreateVector()
w = gfu.vec.CreateVector()
    
for it in range(maxits):
    a.Apply(gfu.vec, r)
    a.AssembleLinearization(gfu.vec)
    
    inv = a.mat.Inverse(gfu.space.FreeDofs(), inverse=inverse)
    w.data = inv * r
    u.vec.data -= w
    
    if sqrt(abs(InnerProduct(w,r))) < tol:
        break


==> data/plate_asym_hole_3d.py <==
from ngsolve import *
from netgen.csg import *

def RegNorm(mat, eps):
    return sqrt( InnerProduct(mat,mat) + eps)

def Ogden(F, mu, lam):
    return mu/12*(InnerProduct(F,F)**2-3**2) - mu*log(Det(F)) + lam/2*(Det(F)-1)**2

# Mesh-size, polynomial degree and regularization parameter
maxh = 0.2
k    = 3
eps  = 1e-7

# Geometry data
L = 1
W = 1
H = 0.2
R = 0.1
mx,my = L/4, W*3/4

# Mesh generation
geo  = CSGeometry()
left  = Plane(Pnt(0,0,0), Vec(-1,0,0)).bc("left")
right = Plane(Pnt(L,W,H), Vec( 1,0,0)).bc("right")
front = Plane(Pnt(0,0,0), Vec(0,-1,0)).bc("front")
back  = Plane(Pnt(L,W,H), Vec(0, 1,0)).bc("back")
bot   = Plane(Pnt(0,0,0), Vec(0,0,-1)).bc("bot")
top   = Plane(Pnt(L,W,H), Vec(0,0, 1)).bc("top")
hole = Cylinder(Pnt(mx, my, 0), Pnt(mx, my, 1), R).bc("cyl")
cube = left*right*front*back*top*bot
geo.Add(cube-hole)
mesh = Mesh( geo.GenerateMesh(maxh=maxh) )

# Curved elements for circle
mesh.Curve(k)
Draw(mesh)

# Material parameters
# Steel
E  = 210e3 #MPa
nu = 0.3
# Lame parameters
mu  = E / 2 / (1+nu)
lam = E * nu / ((1+nu)*(1-2*nu))

# Plasticity
H       = 650 #MPa
sigma_y = 250 #MPa

factor = Parameter(0.0)
force  = CoefficientFunction( (340,0,0) )

# Finite element spaces
fesH1 = VectorH1(mesh, order=k, dirichlet="left")
fesL2 = L2(mesh, order=k-1)
fes_P = FESpace([fesL2,fesL2,fesL2,fesL2,fesL2,fesL2,fesL2,fesL2])
fes   = FESpace([fesH1, fesL2,fesL2,fesL2,fesL2,fesL2,fesL2,fesL2,fesL2])
# Trialfunctions
u, dP11, dP12, dP13, dP21, dP22, dP23, dP31, dP32 = fes.TrialFunction()
dP = CoefficientFunction( (dP11, dP12, dP13, dP21, dP22, dP23, dP31, dP32, (1+dP23*(dP11*dP32-dP12*dP31)+dP13*(dP31*dP22-dP21*dP32))/(dP11*dP22-dP21*dP12)), dims=(3,3) )

# Gridfunctions
P_old  = GridFunction(fes_P)
P_tmp  = GridFunction(fes_P)
gf_sol = GridFunction(fes)

gf_u, gf_dP11,gf_dP12,gf_dP13,gf_dP21,gf_dP22,gf_dP23,gf_dP31,gf_dP32 = gf_sol.components

cf_P_old = CoefficientFunction( (P_old.components,(1+P_old.components[5]*(P_old.components[0]*P_old.components[7]-P_old.components[1]*P_old.components[6])+P_old.components[2]*(P_old.components[6]*P_old.components[4]-P_old.components[3]*P_old.components[7]))/(P_old.components[0]*P_old.components[4]-P_old.components[3]*P_old.components[1])), dims=(3,3) )
cf_dP    = CoefficientFunction( (gf_dP11, gf_dP12, gf_dP13, gf_dP21, gf_dP22, gf_dP23, gf_dP31, gf_dP32, (1+gf_dP23*(gf_dP11*gf_dP32-gf_dP12*gf_dP31)+gf_dP13*(gf_dP31*gf_dP22-gf_dP21*gf_dP32))/(gf_dP11*gf_dP22-gf_dP21*gf_dP12)), dims=(3,3) )
cf_P = cf_dP*cf_P_old
P    = dP*cf_P_old

I  = Id(mesh.dim)
F  = I + Grad(u)
Fe = F*Cof(P).trans

# Definition of the Energy
a = BilinearForm(fes, symmetric=True, condense=True)
a += Variation( (NeoHooke(Fe,mu,lam) + 0.5*H*InnerProduct(P-I,P-I)).Compile(False,wait=True)*dx )
a += Variation( (sigma_y*(RegNorm(dP-I,eps))).Compile(False,wait=True)*dx )
a += Variation( (-factor*InnerProduct(force,u)).Compile(False,wait=True)*ds("right") )

# Draw functions
Draw(gf_u, mesh, "displacement")
Draw(BoundaryFromVolumeCF(Norm(cf_P_old-I)), mesh, "pold-I")
SetVisualization(deformation=True)

t     = 0
tau   = 1e-3 # step-size
g_max = 20   # maximal force

# Set dP = Pold = I
gf_dP11.Set(1)
P_old.components[0].Set(1)
gf_dP22.Set(1)
P_old.components[4].Set(1)

while t < g_max:
    # Increase time-step
    t += tau
    factor.Set(t)
    
    # Reset dP = I
    for i in range(1,9):
        gf_sol.components[i].Set( 1 if (i == 1 or i == 5) else 0 )
    
    # Newton minimization
    (res,numit) = solvers.NewtonMinimization(a, gf_sol, maxerr=1e-8, linesearch=True, inverse="sparsecholesky")
    
    # Update plastic strains
    for i in range(8):
        P_tmp.components[i].Set(cf_P[i])
    for i in range(8):
        P_old.components[i].vec.data = P_tmp.components[i].vec

    Redraw(blocking=True)


==> data/plate_asym_hole_damage.py <==
def Psi(z, z_old, eps):
    return sigma_z*IfPos(z-z_old+eps, (z-z_old+eps)**3/(3*eps**2) + z_old-z, z_old-z)

def Rho(z):
    return rho0 + (1-rho0)*(IfPos(z, z, 0))**2

def Zeta(z):
    return zeta0 + (1-zeta0)*(IfPos(z, z, 0))**2


# Finite element spaces
fesH1 = VectorH1(mesh, order=k, dirichlet="left")
fesL2 = L2(mesh, order=k-1)
fesZ  = H1(mesh, order=k)
fes_P = FESpace( [fes2,fes2,fes2] )
fes   = FESpace( [fesH1,fesL2,fesL2,fesL2, fesZ] )
# Trialfunctions
u, dP11,dP12,dP21, z = fes.TrialFunction()
dP = CoefficientFunction( (dP11, dP12, dP21, (1+dP12*dP21)/dP11), dims=(2,2) )

# Gridfunctions
P_old  = GridFunction(fes_P)
P_tmp  = GridFunction(fes_P)
gf_sol = GridFunction(fes)


gf_u, gf_dP11,gf_dP12,gf_dP21, gf_z = gf_sol.components
# Plastic strains (old, update, new)
cf_dP    = CoefficientFunction( (gf_dP11,gf_dP12,gf_dP21,(1+gf_dP12*gf_dP21)/gf_dP11), dims=(2,2) )
cf_P_old = CoefficientFunction( (P_old.components,(1+P_old.components[1]*P_old.components[2])/P_old.components[0]), dims=(2,2) )
cf_P = cf_dP*cf_P_old
P    = dP*cf_P_old

# Definition of the Energy 
a = BilinearForm(fes, symmetric=True)
a += Variation((Zeta(z)*NeoHooke(Fe,mu,lam) + 0.5*H*InnerProduct(P-I,P-I))*dx)
a += Variation((Psi(z,z_old,eps) + Rho(z_old)*sigma_p*(RegNorm(dP-I,eps)))*dx)
a += Variation(mu_z/2*grad(z)*grad(z)*dx)
a += Variation(-factor*force*u*ds("right"))

# Set dP = P_old = I
gf_dP11.Set(1)
P_old.components[0].Set(1)
# Set z = z_old = 1
gf_z.Set(1)
z_old.Set(1)

freedofs_uP = BitArray(fes.FreeDofs(a.condense))
freedofs_uP[fes.Range(4)] = False
freedofs_z = BitArray(fes.FreeDofs(a.condense))
for i in range(4):
    freedofs_z[fes.Range(i)] = False
    
...

solvers.NewtonMinimization(a, gfsol, freedofs=freedofs_uP, linesearch=True, inverse="sparsecholesky")
solvers.NewtonMinimization(a, gfsol, freedofs=freedofs_z, linesearch=True, inverse="sparsecholesky")


==> data/plate_asym_hole_dir_penalty.py <==
uD = CoefficientFunction( (0.1,0) )

a += Variation(1/eps*InnerProduct(u-factor*uD,u-factor*uD)*ds("right"))


==> data/plate_asym_hole_f1.py <==
from ngsolve import *
import netgen.geom2d as geom

def RegNorm(mat, eps):
    return sqrt(InnerProduct(mat,mat) + eps**2) - eps

def NeoHooke(F, mu, lam):
    return mu/2*(InnerProduct(F,F)-mesh.dim) - mu*log(Det(F)) + lam/2*(Det(F)-1)**2

# Mesh-size, polynomial degree and regularization parameter
maxh = 0.1
k    = 3
eps  = 1e-7

# Geometry data
L = 1
W = 1
R = 0.1
mx,my = L/4, W*3/4

# Mesh generation
geo = geom.SplineGeometry()
pnts = [ (0,0,maxh), (L,0,maxh), (L,W,maxh), (0,W,maxh/6), (mx,my-R,maxh/15), (mx+R,my-R,maxh), (mx+R,my,maxh), (mx+R,my+R,maxh), (mx,my+R,maxh/20), (mx-R,my+R,maxh), (mx-R,my,maxh), (mx-R,my-R,maxh) ]
pind = [ geo.AppendPoint(*pnt) for pnt in pnts ]

# Outer rectangle   
geo.Append(['line',pind[0],pind[1]],leftdomain=1,rightdomain=0,bc="bottom")
geo.Append(['line',pind[1],pind[2]],leftdomain=1,rightdomain=0,bc="right")
geo.Append(['line',pind[2],pind[3]],leftdomain=1,rightdomain=0,bc="top")
geo.Append(['line',pind[3],pind[0]],leftdomain=1,rightdomain=0,bc="left")
# Inner circle
geo.Append(['spline3',pind[4 ],pind[5 ],pind[6 ]],leftdomain=0,rightdomain=1,bc="circ")
geo.Append(['spline3',pind[6 ],pind[7 ],pind[8 ]],leftdomain=0,rightdomain=1,bc="circ")
geo.Append(['spline3',pind[8 ],pind[9 ],pind[10]],leftdomain=0,rightdomain=1,bc="circ")
geo.Append(['spline3',pind[10],pind[11],pind[4 ]],leftdomain=0,rightdomain=1,bc="circ")

mesh = Mesh( geo.GenerateMesh(maxh=maxh) )
# Curved elements for circle
mesh.Curve(k)
Draw(mesh)

# Material parameters
# Steel
E  = 210e3 #MPa
nu = 0.3
# Lame parameters
mu  = E / 2 / (1+nu)
lam = E * nu / ((1+nu)*(1-2*nu))

# Plasticity
H       = 650 #MPa
sigma_p = 250 #MPa

factor = Parameter(0.0)
force  = CoefficientFunction( (340,0) )

# Finite element spaces
fesH1 = VectorH1(mesh, order=k, dirichlet="left")
fesL2 = L2(mesh, order=k-1)
fesP  = FESpace( [fesL2,fesL2,fesL2] )
fes   = FESpace( [fesH1,fesL2,fesL2,fesL2] )
# Trialfunctions
u, dP11, dP12, dP21 = fes.TrialFunction()
dP = CoefficientFunction( (dP11, dP12, dP21, (1+dP12*dP21)/dP11), dims=(2,2) )

# Gridfunctions
P_old  = GridFunction(fesP)
P_tmp  = GridFunction(fesP)
gf_sol = GridFunction(fes)
gf_u, gf_dP11, gf_dP12, gf_dP21 = gf_sol.components
# Plastic strains (update, old, new)
cf_dP    = CoefficientFunction( (gf_dP11,gf_dP12,gf_dP21,(1+gf_dP12*gf_dP21)/gf_dP11), dims=(2,2) )
cf_P_old = CoefficientFunction( (P_old.components,(1+P_old.components[1]*P_old.components[2])/P_old.components[0]), dims=(2,2) )
cf_P = cf_dP*cf_P_old
P    = dP*cf_P_old


I  = Id(mesh.dim)
F  = I + Grad(u)
Fe = F*Cof(P).trans
# Definition of the Energy 
a = BilinearForm(fes, symmetric=True)
a += Variation((NeoHooke(Fe,mu,lam) + H/2*InnerProduct(P-I,P-I))*dx)
a += Variation(sigma_p*RegNorm(dP-I,eps)*dx)
a += Variation(-factor*force*u*ds("right"))

a = BilinearForm(fes, symmetric=True, condense=True)
a += Variation((...).Compile()*dx)

# Draw functions
Draw(gf_u, mesh, "displacement")
Draw(Norm(cf_P_old-I), mesh, "pold-I")
SetVisualization(deformation=True)

t     = 0
tau   = 2e-3 # step-size
g_max = 20   # maximal force

input("press enter to start")

# Set dP = P_old = I
gf_dP11.Set(1)
P_old.components[0].Set(1)

with TaskManager():
    while t < g_max:
        # Increase time-step
        t += tau
        factor.Set(t)
        
        # Reset dP = I
        gf_sol.components[1].Set(1)
        gf_sol.components[2].Set(0)
        gf_sol.components[3].Set(0)
        
        # Newton minimization
        (res,numit) = solvers.NewtonMinimization(a, gf_sol, maxit=100, maxerr=1e-8, linesearch=True, printing=False, inverse="sparsecholesky")
        
        # Update plastic strains
        P_tmp.components[0].Set(cf_P[0])
        P_tmp.components[1].Set(cf_P[1])
        P_tmp.components[2].Set(cf_P[2])
        
        P_old.components[0].vec.data = P_tmp.components[0].vec
        P_old.components[1].vec.data = P_tmp.components[1].vec
        P_old.components[2].vec.data = P_tmp.components[2].vec

        Redraw(blocking=True)


==> data/plate_asym_hole_predamage.py <==
# Set z = z_old = 1 for non-damaged area, 0.1 for pre-damaged area
SetDamage(gf_z, undamaged=1, damaged=0.1)
SetDamage(z_old, undamaged=1, damaged=0.1)


==> geom2d.py <==
import netgen.geom2d as geom

sg = geom.SplineGeometry()
pnts = [ (0,0,maxh), (L,0,maxh), (L,B,maxh), (0,B,maxh/6), (mx,my-R,maxh/15), (mx+R,my-R,maxh), (mx+R,my,maxh), (mx+R,my+R,maxh), (mx,my+R,maxh/20), (mx-R,my+R,maxh), (mx-R,my,maxh), (mx-R,my-R,maxh) ]
pind = [ sg.AppendPoint(*pnt) for pnt in pnts ]

# Outer rectangle   
sg.Append(['line',pind[0],pind[1]],leftdomain=1,rightdomain=0,bc="bottom")
sg.Append(['line',pind[1],pind[2]],leftdomain=1,rightdomain=0,bc="right")
sg.Append(['line',pind[2],pind[3]],leftdomain=1,rightdomain=0,bc="top")
sg.Append(['line',pind[3],pind[0]],leftdomain=1,rightdomain=0,bc="left")
# Inner circle
sg.Append(['spline3',pind[4 ],pind[5 ],pind[6 ]],leftdomain=0,rightdomain=1,bc="circ")
sg.Append(['spline3',pind[6 ],pind[7 ],pind[8 ]],leftdomain=0,rightdomain=1,bc="circ")
sg.Append(['spline3',pind[8 ],pind[9 ],pind[10]],leftdomain=0,rightdomain=1,bc="circ")
sg.Append(['spline3',pind[10],pind[11],pind[4 ]],leftdomain=0,rightdomain=1,bc="circ")

mesh = Mesh( sg.GenerateMesh(maxh=maxh) )
# Curved elements for circle
mesh.Curve(order)


alpha2 = 3*pi/2-pi/8
alpha3 = 3*pi/2+pi/8
p2 = (R*cos(alpha2)+mx,R*sin(alpha2)+my)
p3 = (R*cos(alpha3)+mx,R*sin(alpha3)+my)
s = -(cos(alpha2)+1)/sin(alpha2)
pm1 = (R*(cos(alpha2)+s*sin(alpha2))+mx,R*(sin(alpha2)-s*cos(alpha2))+my)
pm2 = (-R*(cos(alpha2)+s*sin(alpha2))+mx,R*(sin(alpha2)-s*cos(alpha2))+my)
s = 1/(sin(alpha3)/tan(alpha2)-cos(alpha3))*(sin(alpha2)-sin(alpha3)-(cos(alpha3)-cos(alpha2))/tan(alpha2))
pm3 = (R*(cos(alpha3)+s*sin(alpha3))+mx,R*(sin(alpha3)-s*cos(alpha3))+my)

sg = geom.SplineGeometry()
pnts = [ (0,0),(p2[0],0),(p3[0],0),(L,0),(L,W),(0,W),(p3[0],p3[1]),(pm2[0],pm2[1]),(mx+R,my),(mx+R,my+R),(mx,my+R),(mx-R,my+R),(mx-R,my),(pm1[0],pm1[1]),(p2[0],p2[1]), (pm3[0],pm3[1]) ]
pind = [ sg.AppendPoint(*pnt) for pnt in pnts ]

# Outer rectangle   
sg.Append(['line',pind[0],pind[1]],leftdomain=1,rightdomain=0,bc="bottom")
sg.Append(['line',pind[1],pind[2]],leftdomain=2,rightdomain=0,bc="bottom")
sg.Append(['line',pind[2],pind[3]],leftdomain=1,rightdomain=0,bc="bottom")
sg.Append(['line',pind[3],pind[4]],leftdomain=1,rightdomain=0,bc="right")
sg.Append(['line',pind[4],pind[5]],leftdomain=1,rightdomain=0,bc="top")
sg.Append(['line',pind[5],pind[0]],leftdomain=1,rightdomain=0,bc="left")
# Inner circle
sg.Append(['spline3',pind[6 ],pind[7 ],pind[8 ]],leftdomain=0,rightdomain=1,bc="circ")
sg.Append(['spline3',pind[8 ],pind[9 ],pind[10]],leftdomain=0,rightdomain=1,bc="circ")
sg.Append(['spline3',pind[10],pind[11],pind[12]],leftdomain=0,rightdomain=1,bc="circ")
sg.Append(['spline3',pind[12],pind[13],pind[14]],leftdomain=0,rightdomain=1,bc="circ")
# Damage zone   
sg.Append(['spline3',pind[14],pind[15],pind[6]],leftdomain=0,rightdomain=2,bc="int")
sg.Append(['line',pind[2],pind[6]],leftdomain=2,rightdomain=1,bc="int")
sg.Append(['line',pind[14],pind[1]],leftdomain=2,rightdomain=1,bc="int")

sg.SetMaterial(1, "non_damage")
sg.SetMaterial(2, "damage")


==> plate_asym_hole_3d.py <==
from ngsolve import *
from netgen.csg import *

def RegNorm(mat, eps):
    return sqrt( InnerProduct(mat,mat) + eps)

def Ogden(F, mu, lam):
    return mu/12*(InnerProduct(F,F)**2-3**2) - mu*log(Det(F)) + lam/2*(Det(F)-1)**2

# Mesh-size, polynomial degree and regularization parameter
maxh = 0.2
k    = 3
eps  = 1e-7

# Geometry data
L = 1
W = 1
H = 0.2
R = 0.1
mx,my = L/4, W*3/4

# Mesh generation
geo  = CSGeometry()
left  = Plane(Pnt(0,0,0), Vec(-1,0,0)).bc("left")
right = Plane(Pnt(L,W,H), Vec( 1,0,0)).bc("right")
front = Plane(Pnt(0,0,0), Vec(0,-1,0)).bc("front")
back  = Plane(Pnt(L,W,H), Vec(0, 1,0)).bc("back")
bot   = Plane(Pnt(0,0,0), Vec(0,0,-1)).bc("bot")
top   = Plane(Pnt(L,W,H), Vec(0,0, 1)).bc("top")
hole = Cylinder(Pnt(mx, my, 0), Pnt(mx, my, 1), R).bc("cyl")
cube = left*right*front*back*top*bot
geo.Add(cube-hole)
mesh = Mesh( geo.GenerateMesh(maxh=maxh) )

# Curved elements for circle
mesh.Curve(k)
Draw(mesh)

# Material parameters
# Steel
E  = 210e3 #MPa
nu = 0.3
# Lame parameters
mu  = E / 2 / (1+nu)
lam = E * nu / ((1+nu)*(1-2*nu))

# Plasticity
H       = 650 #MPa
sigma_y = 250 #MPa

factor = Parameter(0.0)
force  = CoefficientFunction( (340,0,0) )

# Finite element spaces
fesH1 = VectorH1(mesh, order=k, dirichlet="left")
fesL2 = L2(mesh, order=k-1)
fes_P = FESpace([fesL2,fesL2,fesL2,fesL2,fesL2,fesL2,fesL2,fesL2])
fes   = FESpace([fesH1, fesL2,fesL2,fesL2,fesL2,fesL2,fesL2,fesL2,fesL2])
# Trialfunctions
u, dP11, dP12, dP13, dP21, dP22, dP23, dP31, dP32 = fes.TrialFunction()
dP = CoefficientFunction( (dP11, dP12, dP13, dP21, dP22, dP23, dP31, dP32, (1+dP23*(dP11*dP32-dP12*dP31)+dP13*(dP31*dP22-dP21*dP32))/(dP11*dP22-dP21*dP12)), dims=(3,3) )

# Gridfunctions
P_old  = GridFunction(fes_P)
P_tmp  = GridFunction(fes_P)
gf_sol = GridFunction(fes)

gf_u, gf_dP11,gf_dP12,gf_dP13,gf_dP21,gf_dP22,gf_dP23,gf_dP31,gf_dP32 = gf_sol.components

cf_P_old = CoefficientFunction( (P_old.components,(1+P_old.components[5]*(P_old.components[0]*P_old.components[7]-P_old.components[1]*P_old.components[6])+P_old.components[2]*(P_old.components[6]*P_old.components[4]-P_old.components[3]*P_old.components[7]))/(P_old.components[0]*P_old.components[4]-P_old.components[3]*P_old.components[1])), dims=(3,3) )
cf_dP    = CoefficientFunction( (gf_dP11, gf_dP12, gf_dP13, gf_dP21, gf_dP22, gf_dP23, gf_dP31, gf_dP32, (1+gf_dP23*(gf_dP11*gf_dP32-gf_dP12*gf_dP31)+gf_dP13*(gf_dP31*gf_dP22-gf_dP21*gf_dP32))/(gf_dP11*gf_dP22-gf_dP21*gf_dP12)), dims=(3,3) )
cf_P = cf_dP*cf_P_old
P    = dP*cf_P_old

I  = Id(mesh.dim)
F  = I + Grad(u)
Fe = F*Cof(P).trans

# Definition of the Energy
a = BilinearForm(fes, symmetric=True, condense=True)
a += Variation( (NeoHooke(Fe,mu,lam) + 0.5*H*InnerProduct(P-I,P-I)).Compile(False,wait=True)*dx )
a += Variation( (sigma_y*(RegNorm(dP-I,eps))).Compile(False,wait=True)*dx )
a += Variation( (-factor*InnerProduct(force,u)).Compile(False,wait=True)*ds("right") )

# Draw functions
Draw(gf_u, mesh, "displacement")
Draw(BoundaryFromVolumeCF(Norm(cf_P_old-I)), mesh, "pold-I")
SetVisualization(deformation=True)

t     = 0
tau   = 1e-3 # step-size
g_max = 20   # maximal force

# Set dP = Pold = I
gf_dP11.Set(1)
P_old.components[0].Set(1)
gf_dP22.Set(1)
P_old.components[4].Set(1)

while t < g_max:
    # Increase time-step
    t += tau
    factor.Set(t)
    
    # Reset dP = I
    for i in range(1,9):
        gf_sol.components[i].Set( 1 if (i == 1 or i == 5) else 0 )
    
    # Newton minimization
    (res,numit) = solvers.NewtonMinimization(a, gf_sol, maxerr=1e-8, linesearch=True, inverse="sparsecholesky")
    
    # Update plastic strains
    for i in range(8):
        P_tmp.components[i].Set(cf_P[i])
    for i in range(8):
        P_old.components[i].vec.data = P_tmp.components[i].vec

    Redraw(blocking=True)


==> plate_asym_hole_damage.py <==
def Psi(z, z_old, eps):
    return sigma_z*IfPos(z-z_old+eps, (z-z_old+eps)**3/(3*eps**2) + z_old-z, z_old-z)

def Rho(z):
    return rho0 + (1-rho0)*(IfPos(z, z, 0))**2

def Zeta(z):
    return zeta0 + (1-zeta0)*(IfPos(z, z, 0))**2


# Finite element spaces
fesH1 = VectorH1(mesh, order=k, dirichlet="left")
fesL2 = L2(mesh, order=k-1)
fesZ  = H1(mesh, order=k)
fes_P = FESpace( [fes2,fes2,fes2] )
fes   = FESpace( [fesH1,fesL2,fesL2,fesL2, fesZ] )
# Trialfunctions
u, dP11,dP12,dP21, z = fes.TrialFunction()
dP = CoefficientFunction( (dP11, dP12, dP21, (1+dP12*dP21)/dP11), dims=(2,2) )

# Gridfunctions
P_old  = GridFunction(fes_P)
P_tmp  = GridFunction(fes_P)
gf_sol = GridFunction(fes)


gf_u, gf_dP11,gf_dP12,gf_dP21, gf_z = gf_sol.components
# Plastic strains (old, update, new)
cf_dP    = CoefficientFunction( (gf_dP11,gf_dP12,gf_dP21,(1+gf_dP12*gf_dP21)/gf_dP11), dims=(2,2) )
cf_P_old = CoefficientFunction( (P_old.components,(1+P_old.components[1]*P_old.components[2])/P_old.components[0]), dims=(2,2) )
cf_P = cf_dP*cf_P_old
P    = dP*cf_P_old

# Definition of the Energy 
a = BilinearForm(fes, symmetric=True)
a += Variation((Zeta(z)*NeoHooke(Fe,mu,lam) + 0.5*H*InnerProduct(P-I,P-I))*dx)
a += Variation((Psi(z,z_old,eps) + Rho(z_old)*sigma_p*(RegNorm(dP-I,eps)))*dx)
a += Variation(mu_z/2*grad(z)*grad(z)*dx)
a += Variation(-factor*force*u*ds("right"))

# Set dP = P_old = I
gf_dP11.Set(1)
P_old.components[0].Set(1)
# Set z = z_old = 1
gf_z.Set(1)
z_old.Set(1)

freedofs_uP = BitArray(fes.FreeDofs(a.condense))
freedofs_uP[fes.Range(4)] = False
freedofs_z = BitArray(fes.FreeDofs(a.condense))
for i in range(4):
    freedofs_z[fes.Range(i)] = False
    
...

solvers.NewtonMinimization(a, gfsol, freedofs=freedofs_uP, linesearch=True, inverse="sparsecholesky")
solvers.NewtonMinimization(a, gfsol, freedofs=freedofs_z, linesearch=True, inverse="sparsecholesky")


==> plate_asym_hole_f1.py <==
from ngsolve import *
import netgen.geom2d as geom

def RegNorm(mat, eps):
    return sqrt(InnerProduct(mat,mat) + eps**2) - eps

def NeoHooke(F, mu, lam):
    return mu/2*(InnerProduct(F,F)-mesh.dim) - mu*log(Det(F)) + lam/2*(Det(F)-1)**2

# Mesh-size, polynomial degree and regularization parameter
maxh = 0.1
k    = 3
eps  = 1e-7

# Geometry data
L = 1
W = 1
R = 0.1
mx,my = L/4, W*3/4

# Mesh generation
geo = geom.SplineGeometry()
pnts = [ (0,0,maxh), (L,0,maxh), (L,W,maxh), (0,W,maxh/6), (mx,my-R,maxh/15), (mx+R,my-R,maxh), (mx+R,my,maxh), (mx+R,my+R,maxh), (mx,my+R,maxh/20), (mx-R,my+R,maxh), (mx-R,my,maxh), (mx-R,my-R,maxh) ]
pind = [ geo.AppendPoint(*pnt) for pnt in pnts ]

# Outer rectangle   
geo.Append(['line',pind[0],pind[1]],leftdomain=1,rightdomain=0,bc="bottom")
geo.Append(['line',pind[1],pind[2]],leftdomain=1,rightdomain=0,bc="right")
geo.Append(['line',pind[2],pind[3]],leftdomain=1,rightdomain=0,bc="top")
geo.Append(['line',pind[3],pind[0]],leftdomain=1,rightdomain=0,bc="left")
# Inner circle
geo.Append(['spline3',pind[4 ],pind[5 ],pind[6 ]],leftdomain=0,rightdomain=1,bc="circ")
geo.Append(['spline3',pind[6 ],pind[7 ],pind[8 ]],leftdomain=0,rightdomain=1,bc="circ")
geo.Append(['spline3',pind[8 ],pind[9 ],pind[10]],leftdomain=0,rightdomain=1,bc="circ")
geo.Append(['spline3',pind[10],pind[11],pind[4 ]],leftdomain=0,rightdomain=1,bc="circ")

mesh = Mesh( geo.GenerateMesh(maxh=maxh) )
# Curved elements for circle
mesh.Curve(k)
Draw(mesh)

# Material parameters
# Steel
E  = 210e3 #MPa
nu = 0.3
# Lame parameters
mu  = E / 2 / (1+nu)
lam = E * nu / ((1+nu)*(1-2*nu))

# Plasticity
H       = 650 #MPa
sigma_p = 250 #MPa

factor = Parameter(0.0)
force  = CoefficientFunction( (340,0) )

# Finite element spaces
fesH1 = VectorH1(mesh, order=k, dirichlet="left")
fesL2 = L2(mesh, order=k-1)
fesP  = FESpace( [fesL2,fesL2,fesL2] )
fes   = FESpace( [fesH1,fesL2,fesL2,fesL2] )
# Trialfunctions
u, dP11, dP12, dP21 = fes.TrialFunction()
dP = CoefficientFunction( (dP11, dP12, dP21, (1+dP12*dP21)/dP11), dims=(2,2) )

# Gridfunctions
P_old  = GridFunction(fesP)
P_tmp  = GridFunction(fesP)
gf_sol = GridFunction(fes)
gf_u, gf_dP11, gf_dP12, gf_dP21 = gf_sol.components
# Plastic strains (update, old, new)
cf_dP    = CoefficientFunction( (gf_dP11,gf_dP12,gf_dP21,(1+gf_dP12*gf_dP21)/gf_dP11), dims=(2,2) )
cf_P_old = CoefficientFunction( (P_old.components,(1+P_old.components[1]*P_old.components[2])/P_old.components[0]), dims=(2,2) )
cf_P = cf_dP*cf_P_old
P    = dP*cf_P_old


I  = Id(mesh.dim)
F  = I + Grad(u)
Fe = F*Cof(P).trans
# Definition of the Energy 
a = BilinearForm(fes, symmetric=True)
a += Variation((NeoHooke(Fe,mu,lam) + H/2*InnerProduct(P-I,P-I))*dx)
a += Variation(sigma_p*RegNorm(dP-I,eps)*dx)
a += Variation(-factor*force*u*ds("right"))

a = BilinearForm(fes, symmetric=True, condense=True)
a += Variation((...).Compile()*dx)

# Draw functions
Draw(gf_u, mesh, "displacement")
Draw(Norm(cf_P_old-I), mesh, "pold-I")
SetVisualization(deformation=True)

t     = 0
tau   = 2e-3 # step-size
g_max = 20   # maximal force

input("press enter to start")

# Set dP = P_old = I
gf_dP11.Set(1)
P_old.components[0].Set(1)

with TaskManager():
    while t < g_max:
        # Increase time-step
        t += tau
        factor.Set(t)
        
        # Reset dP = I
        gf_sol.components[1].Set(1)
        gf_sol.components[2].Set(0)
        gf_sol.components[3].Set(0)
        
        # Newton minimization
        (res,numit) = solvers.NewtonMinimization(a, gf_sol, maxit=100, maxerr=1e-8, linesearch=True, printing=False, inverse="sparsecholesky")
        
        # Update plastic strains
        P_tmp.components[0].Set(cf_P[0])
        P_tmp.components[1].Set(cf_P[1])
        P_tmp.components[2].Set(cf_P[2])
        
        P_old.components[0].vec.data = P_tmp.components[0].vec
        P_old.components[1].vec.data = P_tmp.components[1].vec
        P_old.components[2].vec.data = P_tmp.components[2].vec

        Redraw(blocking=True)

